Level crossings of fractional Brownian motion

Since the classical work of L\'evy, it is known that the local time of Brownian motion can be characterized through the limit of level crossings. While subsequent extensions of this characterization have primarily focused on Markovian or martingale settings, this work presents a highly anticipated extension to fractional Brownian motion -- a prominent non-Markovian and non-martingale process. Our result is viewed as a fractional analogue of Chacon et al. (1981). Consequently, it provides a global path-by-path construction of fractional Brownian local time. Due to the absence of conventional probabilistic tools in the fractional setting, our approach utilizes completely different argument with a flavor of the subadditive ergodic theorem, combined with the shifted stochastic sewing lemma recently obtained in Matsuda and Perkowski (22, arXiv:2206.01686). Furthermore, we prove an almost-sure convergence of the (1/H)-th variation of fractional Brownian motion with the Hurst parameter H, along random partitions defined by level crossings, called Lebesgue partitions. This result raises an interesting conjecture on the limit, which seems to capture non-Markovian nature of fractional Brownian motion.

==> pictures/lebesgue-partition.py <==
"""
The aim of this module is to compare $1/H$-variation of the fractional Brownian motion 
along deterministic partitions vs along Lebesgue partitions. 

Deterministic partition: 
    The $1/H$-variation along a deterministic partition is given by 
    $\sum_{[s, t] \in \pi} |B_t - B_s|^{\frac{1}{H}}$,
    with $\pi = {0, T/n, 2T/n, \ldots, nT/n=T}$.
    $n$ here corresponds to 'steps'.

Lebesgue partition:
    Given $\epsilon > 0$, we set $T_0 = 0$ and 
    $ T_n := inf{t > T_{n-1} : B_t \in \epsilon \mathbb{Z} \setminus {B_{T_{n-1}}}}$.
    The $1/H$-variation along a Lebesgue partition ${T_n}_n$ is given by 
    $\sum_{n: T_n \leq T} |B_{T_n} - B_{T_{n-1}}|^{\frac{1}{H}}$.
    $\epsilon$ here corresponds to 'y_partition_size'.

Limitation of the simulation: 
    It seems to work only when $H$ is close to $1/2$ (roughly $0.4 \leq H \leq 0.6$).
    To get a meaningful result, one must choose the parameters carefully. (Different for $H < 1/2$ and $H > 1/2$.)
"""

import matplotlib.pyplot as plt
import numpy as np
from fbm import FBM
#https://pypi.org/project/fbm/


def variation_along_x_axis(p, B):
    """
    Given $B: [0, 1, 2, \ldots, n] \to \mathbb{R}$, we return 
    $V: [0, 1, 2, \ldots, n] \to \mathbb{R}$, where 
    $V_{0} = 0$ and $V_{k} = V_{(k-1) } + |B_k - B_{k-1}|^p$. 

    parameters
    ----------
    p: float, B: np.array
    """
    B_1 = np.delete(B, 0)
    B_2 = np.delete(B, -1)
    B_3 = np.abs(B_1 - B_2)**p
    B_3 = np.insert(B_3, 0, 0.0)
    # V = np.cumsum(B_3)
    return np.cumsum(B_3)

def variation_along_partition(p, B, partition):
    """
    Given $B: [0, 1, 2, \ldots, n] \to \mathbb{R}$ 
    and $partition = (t_k)_{k=1}^K \subset [0, 1, 2, \ldots, n]$, 
    we return $V : [0, 1, 2, \ldots, K]$ 
    where $V_0 = 0$ and $V_k = V_{(k-1)} + |B_{t_k} - B_{t_{k-1}}|^p$.

    parameters
    ----------
    p: float, B: np.array, partition: list
    """
    return variation_along_x_axis(p, B[partition])

def lebesgue_partition(B, y_partition_size):
    """
    Given $B: [0, 1, 2, \ldots, n] \to \mathbb{R}$ 
    $\epsilon = y_partition_size > 0$, we set $T_0 = 0$ and 
    $ T_n := inf{k > T_{n-1} : |B_k - B_{T_{n-1}}| > \epsilon}$.
    We return stopping_times = (T_n)_n, as np.array.
    
    parameters
    ----------
    B: np.array, y_partition_size: float 
    """
    previous_level = 0
    stopping_times = np.array([0])
    for i in range(len(B)):
        if B[i] > (previous_level + 1)*y_partition_size:
            stopping_times = np.append(stopping_times, i)
            k = np.floor(B[i]/y_partition_size - previous_level)
            previous_level = previous_level + k
        if B[i] < (previous_level - 1)*y_partition_size:
            stopping_times = np.append(stopping_times, i)
            k = np.floor(previous_level - B[i]/y_partition_size)
            previous_level = previous_level - k
    return  stopping_times

def compare_variation_along_x_vs_y(H, final_time, number_of_trials):
    """
    Compare variation along x-axis and that along y-axis. 

    parameters
    ----------
    H: float, Hurst parameter
    final_time: float, final time
    number_of_trials: int, the number of trials
    """
    p = 1/H
    T = final_time # final time 
    steps = 30000 # $n$ in the above explanation.
    y_partition_size = 0.01 # $\epsilon$ in the above explanation.
    variation_ratios = [0]*number_of_trials


    while True:
        # We get $(B_{kT/(steps)})_k$ for simluated fractional Brownian motion.
        # B_sample[k] = B_{kT/steps} and B_times[k] = kT/steps.
        B = FBM(n=steps, hurst=H, length=T) 
        B_sample = B.fbm() 
        # get Lebesgue partition 
        stopping_times = lebesgue_partition(B_sample, y_partition_size)
        # check the partition is too few or too many 
        if len(stopping_times) < 4000:
            # if the partition is too few, increase the time and redo
            T += 0.1
        elif len(stopping_times) > 5000:
            # if the partition is too many, decrease the time and redo
            T -= 0.01
        else:
            # if the partition is apporpriate, compute the ration of the variations 
            variation_along_x = variation_along_x_axis(p, B_sample)
            variation_along_y = variation_along_partition(p, B_sample, stopping_times)
            variation_ratios[0] = np.average(variation_along_x[stopping_times[2000:]]/variation_along_y[2000:])
            break 

    # Repeat the above operation (number_of_trials - 1) times
    for i in range(1, len(variation_ratios)):
        B = FBM(n=steps, hurst=H, length=T) 
        B_sample = B.fbm() 
        # Simlurate variations
        stopping_times = lebesgue_partition(B_sample, y_partition_size)
        variation_along_x = variation_along_x_axis(p, B_sample)
        variation_along_y = variation_along_partition(p, B_sample, stopping_times)
        variation_ratios[i] = np.average(variation_along_x[stopping_times[2000:]]/variation_along_y[2000:])

    # Return the averaged ratio
    return np.average(variation_ratios), T 

def compare_variations():
    """
    Plot the ratio of the variations along x-axis over those along y-axis.
    """
    H_s = np.linspace(0.4, 0.6, 200)
    variation_ratios = np.zeros(len(H_s))
    T = 0.1
    number_of_trials = 50
    for i in range(len(H_s)):
        variation_ratios[i], T = compare_variation_along_x_vs_y(H_s[i], T, number_of_trials)
        print(H_s[i], T)
    # Plot variations
    plt.rcParams['text.usetex'] = True
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(9, 5)
    #ax.set_title('$H={hurst}$'.format(hurst=str(H)), fontsize=16)
    ax.set_ylabel('variation along x over variation along y', fontsize=16)
    ax.set_xlabel('$H$', fontsize=16)
    ax.plot(H_s, variation_ratios, color='royalblue')

    # # linear regression
    # coef = np.polyfit(H_s, variation_ratios, 1)
    # poly1d_fn = np.poly1d(coef) 
    # # poly1d_fn is now a function which takes in x and returns an estimate for y
    # ax.plot(H_s, poly1d_fn(H_s), color='darkblue', linewidth=3) 

    # Save the figure or just show the figure.
    plt.savefig('variation_along_x_vs_y.pdf')
    plt.show()

def simulate_variation():
    """
    Simulate and plot the variations.
    """
    ###
    """
    Set up parameters
    Recommendated parameters
    ------------------------
    H = 0.4, T = 0.1, steps = 30000, y_partition_size = 0.015
    ------------------------
    H = 0.6, T = 2, steps = 30000, y_partition_size = 0.01
    """
    H = 0.5 # Hurst parameter 
    T = 1 # We similate up to time $T$
    steps = 30000 # $n$ in the above explanation.
    y_partition_size = 0.014 # $\epsilon$ in the above explanation.
    # recommendated parameters
    #H, T, steps, y_partition_size = 0.4,  0.1,  30000,  0.015
    #H, T, steps, y_partition_size = 0.6,  4,  30000,  0.01

    # We get $(B_{kT/(steps)})_k$ for simluated fractional Brownian motion.
    # B_sample[k] = B_{kT/steps} and B_times[k] = kT/steps.
    B = FBM(n=steps, hurst=H, length=T) 
    B_sample = B.fbm() 
    B_times = B.times()

    # Simlurate variations
    variation_along_x = variation_along_x_axis(1/H, B_sample)
    stopping_times = lebesgue_partition(B_sample, y_partition_size)
    print(stopping_times, len(stopping_times)) # Check that the mesh is not too fine nor too sparse; otherwise, change parameters appropriately.
    variation_along_y = variation_along_partition(1/H, B_sample, stopping_times)

    # Plot variations
    plt.rcParams['text.usetex'] = True
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(9, 5)
    #ax.set_title('$H={hurst}$'.format(hurst=str(H)), fontsize=16)
    ax.set_ylabel('Variation', fontsize=16)
    ax.set_xlabel('Time', fontsize=16)
    ax.plot(B_times, variation_along_x, color='green')
    ax.plot(stopping_times*T/steps, variation_along_y, color='darkorange')
    ax.legend(("deterministic partition", "Lebesgue partition"), fontsize=16)

    # Save the figure or just show the figure.
    plt.savefig('lebesgue_partition_H={hurst}.pdf'.format(hurst=str(H)))
    plt.show()


if __name__ == "__main__":
    #compare_variations()
    simulate_variation()
